Adaptive Subband Compression for Streaming of Continuous Point-on-Wave and PMU Data

A data compression system capable of providing real-time streaming of high-resolution continuous point-on-wave (CPOW) and phasor measurement unit (PMU) measurements is proposed. Referred to as adaptive subband compression (ASBC), the proposed technique partitions the signal space into subbands and adaptively compresses subband signals based on each subband's active bandwidth. The proposed technique conforms to existing industry phasor measurement standards, making it suitable for streaming high-resolution CPOW and PMU data either in continuous or burst on-demand/event-triggered modes. Experiments on synthetic and real data show that ASBC reduces the CPOW sampling rates by several orders of magnitude for real-time streaming while maintaining the precision required by industry standards.

==> figs/ECSDT_PMU.m <==
clear;
fs=720; %Sampling Frequency for 50Hz Sine Wave
f=18;%Downsampled frequency
fcos=60;%Frequency of Cosine Wave
tend=40;%40
ts=linspace(0,tend-1/fs,tend*fs);
L=length(ts);
Lp=32768*2;%Number of points used for the plots
kx=0.1; %Scaling Factor for Amplitude Modulation
ka=0.1; %Scaling Factor for Frequency Modulation
Xm=1; %Maginitude
w=5; %Modulation Frequency
%Generating Synchron-phasor samples
ys=Xm/sqrt(2)*(1+kx*cos(w*ts)).*exp(j*ka*cos(w*ts-pi));
y_m=abs(ys); %Magnitude
y_p=angle(ys);
figure(1);
plot(ts,y_m);
figure(2)
plot(ts,y_p);
%%
Tmax=1/f+1/fs;
Vecdev=1e-4;
Vsdtdev=1e-4;
%Sampling Magnitude
y_cm(1)=y_m(1);%store the first data point
t_cm(1)=ts(1);%store the time for datapoint
tstore=ts(1);
tp=ts(1);
Vp=y_m(1);
Vs=y_m(1);
k=1;
for i=2:L
    Vn=y_m(i);
    tn=ts(i);
    deltaT=ts(i)-tstore;
    EC=Ecqual(Vn,Vp,deltaT,Tmax,Vecdev);
    if (EC==1)
        Vp=Vn;%No data to send
        tp=tn;
    else
        Vtemp=Vn;
        ttemp=tn;
        SDT_t=Sdtqual(Vp,Vs,Vtemp,tp,tstore,ttemp,Vsdtdev);
        if (SDT_t==1)
            if(deltaT<Tmax)
                SDT_p=Sdtqual(y_m(i),Vs,Vp,ts(i),tstore,tp,Vsdtdev);
                if(SDT_p==1)
                    Vt=Vn;
                    ttemp=tn;
                    Vp=Vn;
                    tp=tn;
                else
                    k=k+1;
                    y_cm(k)=Vp;
                    t_cm(k)=tp;
                    Vs=Vp;
                    tstore=tp;
                    Vp=Vn;
                    tp=tn;
                    Vt=Vn;
                    ttemp=tn;
                end
            else
                k=k+1;
                y_cm(k)=Vp;
                t_cm(k)=tp;
                Vs=Vp;
                tstore=tp;
                Vp=Vn;
                tp=tn;
                Vt=Vn;
                ttemp=tn;
            end
        else
            %Send Vt
            k=k+1;
            y_cm(k)=Vtemp;
            t_cm(k)=ttemp;
            Vs=Vtemp;
            tstore=ttemp;
            SDT_p=Sdtqual(y_m(i),Vs,Vp,ts(i),tstore,tp,Vsdtdev);
            if(SDT_p==1)
               Vt=Vn;
               ttemp=tn;
               Vp=Vn;
               tp=tn;
             else
               k=k+1;
               y_cm(k)=Vp;
               t_cm(k)=tp;
               Vs=Vp;
               tstore=tp;
               Vp=Vn;
               tp=tn;
               Vt=Vn;
               ttemp=tn;
            end
        end
    end
end
%Sampling Phase
y_cp(1)=y_p(1);%store the first data point
t_cp(1)=ts(1);%store the time for datapoint
tstore=ts(1);
tp=ts(1);
Vp=y_p(1);
Vs=y_p(1);
k=1;
for i=2:L
    Vn=y_p(i);
    tn=ts(i);
    deltaT=ts(i)-tstore;
    EC=Ecqual(Vn,Vp,deltaT,Tmax,Vecdev);
    if (EC==1)
        Vp=Vn;%No data to send
        tp=tn;
    else
        Vtemp=Vn;
        ttemp=tn;
        SDT_t=Sdtqual(Vp,Vs,Vtemp,tp,tstore,ttemp,Vsdtdev);
        if (SDT_t==1)
            if(deltaT<Tmax)
                SDT_p=Sdtqual(y_p(i),Vs,Vp,ts(i),tstore,tp,Vsdtdev);
                if(SDT_p==1)
                    Vt=Vn;
                    ttemp=tn;
                    Vp=Vn;
                    tp=tn;
                else
                    k=k+1;
                    y_cp(k)=Vp;
                    t_cp(k)=tp;
                    Vs=Vp;
                    tstore=tp;
                    Vp=Vn;
                    tp=tn;
                    Vt=Vn;
                    ttemp=tn;
                end
            else
                k=k+1;
                y_cp(k)=Vp;
                t_cp(k)=tp;
                Vs=Vp;
                tstore=tp;
                Vp=Vn;
                tp=tn;
                Vt=Vn;
                ttemp=tn;
            end
        else
            %Send Vt
            k=k+1;
            y_cp(k)=Vtemp;
            t_cp(k)=ttemp;
            Vs=Vtemp;
            tstore=ttemp;
            SDT_p=Sdtqual(y_p(i),Vs,Vp,ts(i),tstore,tp,Vsdtdev);
            if(SDT_p==1)
               Vt=Vn;
               ttemp=tn;
               Vp=Vn;
               tp=tn;
             else
               k=k+1;
               y_cp(k)=Vp;
               t_cp(k)=tp;
               Vs=Vp;
               tstore=tp;
               Vp=Vn;
               tp=tn;
               Vt=Vn;
               ttemp=tn;
            end
        end
    end
end
L/k
%%
%Reconstruction Process
%Reconstruction for Magnitude
y_mr=interp1(t_cm,y_cm,ts);
y_pr=interp1(t_cp,y_cp,ts);
% y_r=y_cm.*exp(j*y_cp);
yi=y_mr.*exp(j*y_pr);
Xr_i=real(yi(fs*12:end-fs*12));
Xi_i=imag(yi(fs*12:end-fs*12));
Xr=real(ys(fs*12:end-fs*12));
Xi=imag(ys(fs*12:end-fs*12));
TVE=max(sqrt(((Xr_i-Xr).^2+(Xi_i-Xi).^2)./(Xr.^2+Xi.^2)))*100
%%
function EC=Ecqual(Vn,Vp,deltaT,Tmax,Vecdev)
    if (deltaT<Tmax & abs(Vn-Vp)<Vecdev)
        EC=1;
    else
        EC=0;
    end
end
function SDT=Sdtqual(Vp,Vs,Vtemp,tp,ts,ttemp,Vsdtdev)
    Vtm=(Vp-Vs)/(tp-ts)*(ttemp-ts)+Vs;
    if (abs(Vtemp-Vtm)<Vsdtdev)
        SDT=1;
    else
        SDT=0;
    end
end

